Shifted Lanczos method for quadratic forms with Hermitian matrix resolvents

Quadratic forms of Hermitian matrix resolvents involve the solutions of shifted linear systems. Efficient iterative solutions use the shift-invariance property of Krylov subspaces The Hermitian Lanczos method reduces a given vector and matrix to a Jacobi matrix (real symmetric tridiagonal matrix with positive super and sub-diagonal entries) and approximates the quadratic form using the Jacobi matrix. This study develops a shifted Lanczos method that deals directly with the Hermitian matrix resolvent. We derive a matrix representation of a linear operator that approximates the resolvent by solving a Vorobyev moment problem associated with the shifted Lanczos method. We show that an entry of the Jacobi matrix resolvent can approximate the quadratic form, matching the moments. We give a sufficient condition such that the method does not break down, an error bound, and error estimates. Numerical experiments on matrices drawn from real-world applications compare the proposed method with previous methods and show that the proposed method outperforms well-established methods in solving some problems.

==> fig/CurlCurl_3/plot.sh <==
#!/bin/bash
#! fig.texの\SetUnicodeOption{mathletters}をコメントアウト
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
# lualatex fig.tex
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/CurlCurl_3_e/plot.sh <==
#!/bin/bash
#! fig.texの\SetUnicodeOption{mathletters}をコメントアウト
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/ELSES/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/ELSES_e/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/apache2/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/apache2_e/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/conf5_4-8x8-20/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/conf5_4-8x8-20_e/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/mhd1280b/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/mhd1280b_e/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/thermal2/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/thermal2_e/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/zeta=1e-1/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/zeta=1e-2/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/zeta=1e-3/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance

==> fig/zeta=1e-4/plot.sh <==
#!/bin/bash
gnuplot plot.plt
#sed -i "s/10^{0}/10^{0}\\\hspace{6.7pt}/" fig.tex
# sed -i "/Circle {stroke \[\] 0 setdash 2 copy/,/hpt 0 360 arc stroke Pnt} def/c\/Circle {\n  stroke [] 0 setdash\n  gsave LCw setrgbcolor 2 copy\n  hpt 0 360 arc fill\n  grestore\n hpt 0 360 arc stroke\n } def" fig-inc.eps
# sed -i "/TriU {stroke \[\] 0 setdash 2 copy vpt 1.12 mul add M/,/  Pnt} def/c\/TriU {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath fill\n    grestore\n      vpt 1.12 mul add M hpt neg vpt -1.62 mul V hpt 2 mul 0 V hpt neg vpt 1.62 mul V closepath stroke\n} def" fig-inc.eps
# sed -i "/Box {stroke \[\] 0 setdash 2 copy exch hpt sub exch vpt add M/,/  Pnt} def/c\/Box {\n  stroke [] 0 setdash\n    gsave LCw setrgbcolor 2 copy\n    exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath fill\n    grestore\n      exch hpt sub exch vpt add M 0 vpt2 neg V hpt2 0 V 0 vpt2 V hpt2 neg 0 V closepath stroke\n} def" fig-inc.eps
pdflatex fig.tex
# pdfopen --file fig.pdf --axi
sumatraPDF fig.pdf -reuse-instance
